Angular momentum of fission fragments

The strong deformation present immediately after scission has consequences for the angular momentum population of the fragments as well as the angular distribution of their decay radiation. We find that the usual spin-cutoff parameterization describes very well the angular momentum distribution associated with the deformation of the fragments at the scission point. Depending on the deformation, its contribution can comparable to the thermal contribution to the angular momentum of the newly formed fragments. The $M$-distribution of the angular momentum is highly polarized and gives rise to large anisotropies in the subsequent gamma cascade. We treat in detail a typical gamma cascade in a daughter nucleus, following usual model assumptions except for the anisotropy of the initial state. In principle, the observed anisotropy can provide information on the relative amounts of deformation and thermal energy present at the scission point.

==> supplementary/DQ_ang_P2.py <==
import sys,os,pdb
import numpy as np
import matplotlib.pyplot as plt
import math as m

def dipole(beta):
    d1= np.cos(beta/2)**2
    d0 = 0.5**0.5*np.sin(beta)
    dm1 = np.sin(beta/2)**2
    vec = np.array([d1,d0,dm1])
    return vec

lines = open('panda300.8.dat').readlines()
data = map(float,lines[1].split())
rho = data/np.sum(data)
r1 = (rho[0]+rho[2])/2
rho[0] = rho[2] = r1
Nb = 30
s0 = 0.0; s2 = 0.0
M = np.array([[0.0]*3]*(Nb+1))
for ic in range(Nb+1):
    cs = (Nb-2*ic)/float(Nb)
    beta = m.acos(cs)
    vec = dipole(beta)
    vec2 = vec**2
    ans = np.dot(vec2,rho)*3.
    M[ic,0] = beta; M[ic,1]=cs; M[ic,2]=ans
    if ic != Nb:
      s0 += ans
      s2 += ans*(1.5*cs**2 - 0.5)

p0 = s0/Nb;  p2 = 5*s2/Nb
print p0, p2

def dd(beta):
   sn = np.sin(beta); cs = np.cos(beta)
   dm2 = - 0.5*sn*(cs-1)
   dm1 = 0.5*(2*cs+1)*(1-cs) 
   d0 = 1.5**0.5*sn*cs
   d1 = 0.5*(2*cs-1)*(cs+1)
   d2 = -0.5*sn*(1+cs)
   vec = np.array([dm2,dm1,d0,d1,d2])
   return  vec


lines = open('panda300.8.dat').readlines()
data = map(float,lines[0].split())
rho = data/np.sum(data)
r2 = (rho[0]+rho[4])/2
r1 = (rho[1]+ rho[3])/2
rho[0] = rho[4] = r2
rho[1] = rho[3] = r1
Nb = 30
s0 = 0.0
s2 = 0.0
M = np.array([[0.0]*3]*(Nb+1))
for ic in range(Nb+1):
    cs = (Nb-2*ic)/float(Nb)
    beta = m.acos(cs)
    vec = dd(beta)
    vec2 = vec**2
    ans = np.dot(vec2,rho)*5.
    M[ic,0] = beta; M[ic,1]=cs; M[ic,2]=ans
    if ic != Nb:
      ss = '%5.3f %5.3f' % (cs,ans)
      s0 += ans
      s2 += ans*(1.5*cs**2 - 0.5)
print ''
p0 = s0/Nb; p2 = 5*s2/Nb
print p0,p2
    


==> supplementary/clebsch2.py <==
import sys
import numpy as np

def factor():
  faclog = np.array([0.0]*130)
  faclog[0] = 0
  faclog[1] = 0
  fn = 1
  for m in range(2,130):
    fn += 1
    faclog[m] = faclog[m-1] + np.log(fn)
  return faclog
 
fl = factor()

def clebsch(j1,j2,j3,m1,m2):
  m3 = m1 + m2
  if abs(m3) > j3:
    return 0.0
  else:
    ia = (j1+j2-j3)/2 
    ib = (j3+j1-j2)/2
    ic = (j3+j2-j1)/2
    id = (j1+j2+j3+2)/2
    ie= (j1+m1)/2
    iF = (j1-m1)/2
    ig = (j2+m2)/2
    ih = (j2-m2)/2
    ii = (j3+m3)/2
    ij = (j3-m3)/2
    t0  = fl[ia]+fl[ib]+fl[ic]+fl[ie]+fl[iF]+fl[ig]+fl[ih]
    t1 = 0.5*(np.log(j3+1.0)+t0+fl[ii]+fl[ij]-fl[id])
    t2= np.e**t1
    tt1 = (j3-j2+m1)/2
    tt2 = (j3-j1-m2)/2
    numin = abs(min((j3-j2+m1)/2,((j3-j1-m2)/2),0))+1
    numax = min(((j1+j2-j3)/2),((j1-m1)/2),((j2+m2)/2)) + 1
    kb = (j3-j2+m1)/2+1
    kc = (j3-j1-m2)/2+1
    ff = 0.0
    for num1 in range(numin,numax+1):
      nu = num1-1
      t3=-(fl[nu]+fl[ia-nu]+fl[iF-nu]+fl[ig-nu]+fl[kb+nu-1]+fl[kc+nu-1])
      con = ((-1)**nu)*np.e**t3
      ff = ff+ con
    clb = t2*ff
    return clb

if __name__ == "__main__":
  fl = factor()
  if len(sys.argv) > 5:
    j1,j2,j3,m1,m2 = map(int,sys.argv[1:6])
    clb = clebsch(j1,j2,j3,m1,m2)
    print clb
  else:
    print 'need j1,j2,j3,m1,m2 (integer x 2)'
 

==> supplementary/do_all.sh <==
python panda5.py > panda3000.8b.dat


==> supplementary/panda5.py <==
import sys,pdb
import numpy as np
import numpy.random as ra
import math as ma
from clebsch2 import factor,clebsch
ra.seed(3)
  
max_levels = 2950
max_gamma = 15
MAX_CASCADE = 25
Nsamples = 100
Nlev = 10
print_lev = False
if True:
  leve = np.array([0.0]*max_levels)
  levj = np.array([0]*max_levels)
  levp = np.array([0]*max_levels)  
  ks = np.array([0]*max_levels)   # candidate final states
  tr = np.array([0.0]*max_levels) # transmission coefficient array with respect
  kg = np.array([0]*MAX_CASCADE)  # lev index of states in cascade
  km  = np.array([0]*MAX_CASCADE) # M of final state in transition
  eg  = np.array([0.0]*MAX_CASCADE) # gamma energy of transition to final state
  # following array is for output only
  # following array is for output only
  kmg = np.array([0]*MAX_CASCADE)  # M of gamma ray
  mhist = np.array([0]*MAX_CASCADE)  # hist of M's of intermediate states
  p2 = np.array([0]*5)   # hist of M's in 2+ state
  pg = np.array([0]*3) # hist of mgamma of dipole gammas
   
  fl = factor()
  
  gTemp = 1.0
  gSigma = 4.0      #  4*(8.0**0.25)
def pn_create():      # create spectrum with energy,J,parity
    j_yrast = 3
    p_yrast = -1
    max_levels = len(leve)
    m = max_levels
    E = 0.0               # energy, starting at ground state
    for m in range(max_levels-2,-1,-1):
      density = ma.e**(E/gTemp)/gTemp
      spacing = 1.0/density        # no Wigner repulsion
      E += spacing
      if E > 8.0:  break
      leve[m] = E                 # energy
      if m < max_levels-2:
        levj[m],levp[m],j_yrast,p_yrast = SpinParity(j_yrast,p_yrast,gSigma,E)
  # ground state
    m_gs = max_levels -1
    leve[m_gs] = 0.0      # energy
    levj[m_gs] = 0        # spin
    levp[m_gs] = 1       # parity
  #  first excited state is 2+ 
    m2 = max_levels -2
    levj[m2]  = 2         #spin
    levp[m2]  = 1         #parity
    return leve,levj,levp
  
def SpinParity(j_y,p_y,gSigma,E):
    s2 = gSigma**2*(E)**0.5
  #  if s2 < 16.: s2 = 16.
    x = 0.0
    j = j_y
    r = ra.random()
    r2 = ra.random()
    for i in range(j_y):
      x += (i+0.5)/s2*ma.e**(-(i+0.5)**2/(2*s2))
      if x >= r: 
        j = i
        break
    if r2 > 0.5: 
      parity = 1
    else:
      parity = -1
    if j == j_y:
       if print_lev == True: print 'set yrast:', E,j_y,p_y  
       j_y += 1
       parity = p_y
       p_y = -p_y
    return j,parity,j_y,p_y
  
  
G_R = 5.0
E_R = 15.0
def PnTransmission(Egam):
     t1 = (E_R**2-G_R**2)**2 
     t2 = (G_R*Egam)**2
     t3 = t1+t2
     s = Egam*G_R/t3
  #   s = Egam*G_R/((E_GDR**2-gammz_GDR**2)**2 + (gamma_GDR*Egam)**2)
     f = G_R*Egam**3*s
     return f
  
for jstart in (8,):   #0,8,16):
 print 'jstart =',jstart
 for nlev in range(Nlev):
  leve,levj,levp = pn_create()
  if print_lev == True:
   for k in range(len(leve)):
     print k,leve[k],levj[k],levp[k]
   sys.exit()
  levj[0] = jstart 
  for isample in range(Nsamples):
   k0 = 0
   km[0] = 0     # M=0 for intial state
   ng = 0        # no gammas yet
   for c in range(MAX_CASCADE):
    ts = 0 
    nk = 0    # number of possible transitions
    m0 = km[ng]
    ji = levj[k0];  pi = levp[k0]
    for k1 in range(k0+1,max_levels):
      jf = levj[k1];  pf = levp[k1]
      if abs(ji-jf) <= 1 and pi == -pf:
         Egam = leve[k0] - leve[k1]
         p = ra.randn()
         tr[nk] = PnTransmission(Egam)*p**2
         ks[nk] = k1
         ts += tr[nk]
         nk += 1
    if nk == 0 :        # if no transition exit c loop
      break;
    else:   #      find to next level
      r = ts * ra.rand()
      tp = 0.0
      for i in range(nk):
         Egam = leve[k0] - leve[ks[i]]
         tp += tr[i]
         if tp >= r :    # next level found
           k1 = ks[i]    # next level
           ng += 1
           kg[ng] = k1
           eg[ng] = Egam
           jf = levj[k1]
           k0 = k1
           break  
      tp = 0  # now get M
      r = ra.rand()
      for m_gamma in range(-1,2,1):
        m1 = m0-m_gamma
        t1 = clebsch(jf*2,2,ji*2,(m0-m_gamma)*2,(m_gamma)*2)
        tp += t1**2
        if tp > r :
          km[ng] = m1
          kmg[ng] = m_gamma
          pg[m_gamma+1] += 1
          break
  # log statistics
   if k0 == max_levels -2:
      p2[km[ng]+2] += 1
   else:
      print 'not 2+ final state',isample
 print p2[0],p2[1],p2[2],p2[3],p2[4]
 print pg[0],pg[1],pg[2]

